Towards Adversarially Robust Deep Image Denoising

This work systematically investigates the adversarial robustness of deep image denoisers (DIDs), i.e, how well DIDs can recover the ground truth from noisy observations degraded by adversarial perturbations. Firstly, to evaluate DIDs' robustness, we propose a novel adversarial attack, namely Observation-based Zero-mean Attack ({\sc ObsAtk}), to craft adversarial zero-mean perturbations on given noisy images. We find that existing DIDs are vulnerable to the adversarial noise generated by {\sc ObsAtk}. Secondly, to robustify DIDs, we propose an adversarial training strategy, hybrid adversarial training ({\sc HAT}), that jointly trains DIDs with adversarial and non-adversarial noisy data to ensure that the reconstruction quality is high and the denoisers around non-adversarial data are locally smooth. The resultant DIDs can effectively remove various types of synthetic and adversarial noise. We also uncover that the robustness of DIDs benefits their generalization capability on unseen real-world noise. Indeed, {\sc HAT}-trained DIDs can recover high-quality clean images from real-world noise even without training on real noisy data. Extensive experiments on benchmark datasets, including Set68, PolyU, and SIDD, corroborate the effectiveness of {\sc ObsAtk} and {\sc HAT}.

==> data/results_attack/zoom_in.py <==
import cv2
import numpy as np
import matplotlib.pyplot as plt
#%%
files = [
    'clean.png',
    'gau_in.png',
    'gau_noise.png',
    'gau_out.png',
    'atk_in.png',
    'atk_out.png',
    'atk_noise.png'
    ]
#%%
for filename in files:
    print(filename)
    image = cv2.imread(filename)
    h,w,c=image.shape

    block_h = 90
    block_w = 120

    pt1 = (150, 50)  # 长方形框左上角坐标 (w, h)
    pt2 = (pt1[0]+block_w, pt1[1]+block_h)  # 长方形框右下角坐标
    # color = (0, 128, 255)
    color = (102, 178, 255)
    cv2.rectangle(image, pt1, pt2, color, 2)
    patch1 = image[pt1[1]:pt2[1], pt1[0]:pt2[0], :]

    r=2.1
    patch_h, patch_w = int(r*block_h), int(r*block_w)
    patch1 = cv2.resize(patch1, (patch_w, patch_h))
    result = image.copy()
    result[-patch_h:, 0:patch_w,:] = patch1
    cv2.imwrite(filename.split('.')[-2]+'_result.png', result)

==> data/results_defense/zoom_in.py <==
import cv2
import numpy as np
import matplotlib.pyplot as plt

from skimage.draw import rectangle

#%%
files = [
    'gt.png',
    'hat.png',
    'nt.png',
    ]
#%%
for filename in files:
    image = cv2.imread('./gt.png')
    image = cv2.imread(filename)

    h,w,c=image.shape

    block_h = 150
    block_w = 200

    pt1 = (150, 70)  # 长方形框左上角坐标
    pt2 = (pt1[0]+block_w, pt1[1]+block_h)  # 长方形框右下角坐标
    # color = (0, 128, 255)
    color = (102, 178, 255)
    # color = (102, 255, 255)
    cv2.rectangle(image, pt1, pt2, color, 2)
    patch1 = image[pt1[1]:pt2[1], pt1[0]:pt2[0], :]

    r=2.1

    patch_h, patch_w = int(r*block_h), int(r*block_w)

    patch1 = cv2.resize(patch1, (patch_w, patch_h))
    # patch_h, patch_w, _ = patch1.shape

    result = image.copy()
    result[-patch_h:, 0:patch_w,:] = patch1

    # cv2.imwrite('./gt_result.png', result)
    cv2.imwrite(filename.split('.')[-2]+'_result.png', result)


    # # %%
    # plt.imshow(image)
    # # %%
    # plt.imshow(patch1)
    # # %%
    # plt.imshow(result)
    # # %%

